Klebanov-Strassler black hole

We construct a black hole solution on warped deformed conifold in type IIB supergravity with fluxes. The black hole has translationary invariant horizon and is a holographic dual to a thermal homogeneous and isotropic state of a cascading $SU(K+P)\times SU(K)$ ${\cal N}=1$ supersymmetric gauge theory with spontaneously broken chiral symmetry. We discuss thermal properties of the new black hole solutions. We comment on implications of the new black hole solutions for the landscape of KKLT de Sitter vacua in string theory.

==> KSBH_1809.08484.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 11.3' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[     91584,       1978]
NotebookOptionsPosition[     87874,       1909]
NotebookOutlinePosition[     88295,       1927]
CellTagsIndexPosition[     88252,       1924]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{
  "load", " ", "the", " ", "data", " ", "file", " ", "for", " ", "KSBH"}], 
  "*)"}]], "Input",ExpressionUUID->"5caaa585-f6b5-4eac-a92d-acee469476e9"],

Cell[BoxData[
 RowBox[{
  RowBox[{"fname", "=", "\"\<KSBH_1809.08484.dat\>\""}], ";"}]], "Input",
 CellLabel->"In[37]:=",ExpressionUUID->"91832512-4fba-441e-85ea-63e3fb80ee14"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"res", "=", 
   RowBox[{"Import", "[", 
    RowBox[{"fname", ",", "\"\<Table\>\""}], "]"}]}], ";", 
  RowBox[{"lr", "=", 
   RowBox[{"Length", "[", "res", "]"}]}]}]], "Input",
 CellChangeTimes->{{3.740431594629943*^9, 3.7404316057794313`*^9}, {
  3.743163295542508*^9, 3.7431633038995953`*^9}},
 CellLabel->"In[38]:=",ExpressionUUID->"eb1c926e-f77a-4ef2-9ad1-efc4d4f7aedb"],

Cell[BoxData["644"], "Output",
 CellLabel->"Out[38]=",ExpressionUUID->"1580ea91-00a6-4e62-9b29-46bcbfeded95"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{"set", " ", "the", " ", "numerical", " ", "precission"}], " ", 
  "*)"}]], "Input",ExpressionUUID->"415b95af-5b1c-462d-902b-19a2e39e7a49"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Ndigits", "=", "40"}], ";"}]], "Input",
 CellLabel->"In[39]:=",ExpressionUUID->"c5c94132-4096-4ce2-96a3-e47101c6a0d4"],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
   RowBox[{"set", " ", "the", " ", "value", " ", "of", " ", "xi"}], "=", 
   "xs"}], " ", "*)"}]], "Input",ExpressionUUID->"72b06248-4e6f-494d-ada8-\
82bb04bc8787"],

Cell[BoxData[
 RowBox[{
  RowBox[{"xs", "=", 
   RowBox[{"1", "/", "1000"}]}], ";"}]], "Input",
 CellChangeTimes->{
  3.7431633077095613`*^9, 3.74337958062965*^9, {3.7433811624403973`*^9, 
   3.743381163051832*^9}, {3.7433814503349524`*^9, 3.74338145098606*^9}, {
   3.74338173713418*^9, 3.7433817384610777`*^9}},
 CellLabel->"In[40]:=",ExpressionUUID->"1b5347fe-54bf-4f02-8a88-44f7967edca0"],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{
   RowBox[{"set", " ", "the", " ", "index", " ", "of", " ", "the", " ", 
    RowBox[{"KSBH", ":", " ", "KSBHindex"}]}], " ", "=", " ", 
   RowBox[{
    RowBox[{"1", "..."}], "644"}]}], " ", "*)"}]], "Input",ExpressionUUID->\
"d7b3b097-b423-42db-845e-e086f19a13c7"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"KSBHindex", "=", "5"}], ";", 
  RowBox[{"tm", "=", 
   RowBox[{"res", "[", 
    RowBox[{"[", "KSBHindex", "]"}], "]"}]}], ";", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"df0r", "=", 
      RowBox[{"Rationalize", "[", 
       RowBox[{
        RowBox[{"tm", "[", 
         RowBox[{"[", "1", "]"}], "]"}], ",", "0"}], "]"}]}], ",", 
     RowBox[{"g40r", "=", 
      RowBox[{"Rationalize", "[", 
       RowBox[{
        RowBox[{"tm", "[", 
         RowBox[{"[", "2", "]"}], "]"}], ",", "0"}], "]"}]}], ",", 
     RowBox[{"fa40r", "=", 
      RowBox[{"Rationalize", "[", 
       RowBox[{
        RowBox[{"tm", "[", 
         RowBox[{"[", "3", "]"}], "]"}], ",", "0"}], "]"}]}], ",", 
     RowBox[{"fa60r", "=", 
      RowBox[{"Rationalize", "[", 
       RowBox[{
        RowBox[{"tm", "[", 
         RowBox[{"[", "4", "]"}], "]"}], ",", "0"}], "]"}]}], ",", 
     RowBox[{"fa80r", "=", 
      RowBox[{"Rationalize", "[", 
       RowBox[{
        RowBox[{"tm", "[", 
         RowBox[{"[", "5", "]"}], "]"}], ",", "0"}], "]"}]}], ",", 
     RowBox[{"k10hr", "=", 
      RowBox[{"Rationalize", "[", 
       RowBox[{
        RowBox[{"tm", "[", 
         RowBox[{"[", "6", "]"}], "]"}], ",", "0"}], "]"}]}], ",", 
     RowBox[{"k20hr", "=", 
      RowBox[{"Rationalize", "[", 
       RowBox[{
        RowBox[{"tm", "[", 
         RowBox[{"[", "7", "]"}], "]"}], ",", "0"}], "]"}]}], ",", 
     RowBox[{"k30hr", "=", 
      RowBox[{"Rationalize", "[", 
       RowBox[{
        RowBox[{"tm", "[", 
         RowBox[{"[", "8", "]"}], "]"}], ",", "0"}], "]"}]}], ",", 
     RowBox[{"g0hr", "=", 
      RowBox[{"Rationalize", "[", 
       RowBox[{
        RowBox[{"tm", "[", 
         RowBox[{"[", "9", "]"}], "]"}], ",", "0"}], "]"}]}], ",", 
     RowBox[{"h0hr", "=", 
      RowBox[{"Rationalize", "[", 
       RowBox[{
        RowBox[{"tm", "[", 
         RowBox[{"[", "10", "]"}], "]"}], ",", "0"}], "]"}]}], ",", 
     RowBox[{"fa0hr", "=", 
      RowBox[{"Rationalize", "[", 
       RowBox[{
        RowBox[{"tm", "[", 
         RowBox[{"[", "11", "]"}], "]"}], ",", "0"}], "]"}]}], ",", 
     RowBox[{"fb0hr", "=", 
      RowBox[{"Rationalize", "[", 
       RowBox[{
        RowBox[{"tm", "[", 
         RowBox[{"[", "12", "]"}], "]"}], ",", "0"}], "]"}]}], ",", 
     RowBox[{"fc0hr", "=", 
      RowBox[{"Rationalize", "[", 
       RowBox[{
        RowBox[{"tm", "[", 
         RowBox[{"[", "13", "]"}], "]"}], ",", "0"}], "]"}]}], ",", 
     RowBox[{"fc1hr", "=", 
      RowBox[{"Rationalize", "[", 
       RowBox[{
        RowBox[{"tm", "[", 
         RowBox[{"[", "14", "]"}], "]"}], ",", "0"}], "]"}]}], ",", 
     RowBox[{"kss", "=", 
      RowBox[{"Rationalize", "[", 
       RowBox[{
        RowBox[{"tm", "[", 
         RowBox[{"[", "15", "]"}], "]"}], ",", "0"}], "]"}]}], ",", 
     RowBox[{"v7r", "=", 
      RowBox[{"Rationalize", "[", 
       RowBox[{
        RowBox[{"tm", "[", 
         RowBox[{"[", "16", "]"}], "]"}], ",", "0"}], "]"}]}], ",", 
     RowBox[{"dk10r", "=", 
      RowBox[{"Rationalize", "[", 
       RowBox[{
        RowBox[{"tm", "[", 
         RowBox[{"[", "17", "]"}], "]"}], ",", "0"}], "]"}]}]}], "}"}], "//", 
   "N"}]}]], "Input",
 CellLabel->"In[41]:=",ExpressionUUID->"310dee15-d87f-4f3d-81c4-be5a564289ab"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"0.04530015201678222`", ",", "1.8416559582117116`", ",", 
   RowBox[{"-", "0.2519853842637651`"}], ",", "1.7791413643963876`", ",", 
   RowBox[{"-", "2.0813163166023076`"}], ",", "0.33070701410117`", ",", 
   "0.9817042893054699`", ",", "0.33070701563261334`", ",", 
   "0.5760637190743904`", ",", "0.14352015099860607`", ",", 
   "0.9983385864551637`", ",", "0.9703391859537875`", ",", 
   "1.1760468011021918`", ",", 
   RowBox[{"-", "0.08613630275843644`"}], ",", 
   RowBox[{"-", "0.7783435680619971`"}], ",", 
   RowBox[{"-", "0.07832056229967596`"}], ",", "0.0594430771266283`"}], 
  "}"}]], "Output",
 CellLabel->"Out[41]=",ExpressionUUID->"a8781071-00da-48a3-9695-8c7acd57c4d4"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{
   RowBox[{"numerically", " ", "integrate", " ", "equations"}], ";", " ", 
   RowBox[{
    RowBox[{"output", " ", "the", " ", "norm", " ", "of", " ", "mismatch"}], 
    "-", "vector"}]}], " ", "*)"}]], "Input",ExpressionUUID->"c81d4dca-3151-\
46d0-8547-eb253186f5ea"],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{
  "this", " ", "step", " ", "can", " ", "take", " ", "several", " ", 
   "minutes"}], "*)"}]], "Input",ExpressionUUID->"1fe0e215-2e37-441c-9555-\
e315368045d7"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"eqs", "=", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{
              RowBox[{
               RowBox[{
                RowBox[{
                 RowBox[{
                  RowBox[{
                   RowBox[{
                    RowBox[{
                    FormBox[
                    RowBox[{"{", 
                    RowBox[{
                    RowBox[{"fin1h", "==", "0"}], ",", 
                    RowBox[{"fin1b", "==", "0"}], ",", 
                    RowBox[{"fin2h", "==", "0"}], ",", 
                    RowBox[{"fin2b", "==", "0"}], ",", 
                    RowBox[{"fin3h", "==", "0"}], ",", 
                    RowBox[{"fin3b", "==", "0"}], ",", 
                    RowBox[{"fin4h", "==", "0"}], ",", 
                    RowBox[{"fin4b", "==", "0"}], ",", 
                    RowBox[{"fin5h", "==", "0"}], ",", 
                    RowBox[{"fin5b", "==", "0"}], ",", 
                    RowBox[{"fin6h", "==", "0"}], ",", 
                    RowBox[{"fin6b", "==", "0"}], ",", 
                    RowBox[{"fin7h", "==", "0"}], ",", 
                    RowBox[{"fin7b", "==", "0"}], ",", 
                    RowBox[{"fin8h", "==", "0"}], ",", 
                    RowBox[{"fin8b", "==", "0"}], ",", "\[IndentingNewLine]", 
                    
                    RowBox[{
                    RowBox[{"k1b", "[", "xi", "]"}], "\[Equal]", "k1bi"}], 
                    ",", "\[IndentingNewLine]", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"k1b", "'"}], "[", "xi", "]"}], "\[Equal]", 
                    "dk1bi"}], ",", 
                    RowBox[{
                    RowBox[{"k1h", "[", "xi", "]"}], "\[Equal]", "k1hi"}], 
                    ",", "\[IndentingNewLine]", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"k1h", "'"}], "[", "xi", "]"}], "\[Equal]", 
                    "dk1hi"}], ",", 
                    RowBox[{
                    RowBox[{"k2b", "[", "xi", "]"}], "\[Equal]", "k2bi"}], 
                    ",", "\[IndentingNewLine]", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"k2b", "'"}], "[", "xi", "]"}], "\[Equal]", 
                    "dk2bi"}], ",", 
                    RowBox[{
                    RowBox[{"k2h", "[", "xi", "]"}], "\[Equal]", "k2hi"}], 
                    ",", "\[IndentingNewLine]", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"k2h", "'"}], "[", "xi", "]"}], "\[Equal]", 
                    "dk2hi"}], ",", 
                    RowBox[{
                    RowBox[{"k3b", "[", "xi", "]"}], "\[Equal]", "k3bi"}], 
                    ",", "\[IndentingNewLine]", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"k3b", "'"}], "[", "xi", "]"}], "\[Equal]", 
                    "dk3bi"}], ",", 
                    RowBox[{
                    RowBox[{"k3h", "[", "xi", "]"}], "\[Equal]", "k3hi"}], 
                    ",", "\[IndentingNewLine]", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"k3h", "'"}], "[", "xi", "]"}], "\[Equal]", 
                    "dk3hi"}], ",", 
                    RowBox[{
                    RowBox[{"gb", "[", "xi", "]"}], "\[Equal]", "gbi"}], ",", 
                    "\[IndentingNewLine]", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"gb", "'"}], "[", "xi", "]"}], "\[Equal]", 
                    "dgbi"}], ",", 
                    RowBox[{
                    RowBox[{"gh", "[", "xi", "]"}], "\[Equal]", "ghi"}], ",", 
                    "\[IndentingNewLine]", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"gh", "'"}], "[", "xi", "]"}], "\[Equal]", 
                    "dghi"}], ",", 
                    RowBox[{
                    RowBox[{"hb", "[", "xi", "]"}], "\[Equal]", "hbi"}], ",", 
                    "\[IndentingNewLine]", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"hb", "'"}], "[", "xi", "]"}], "\[Equal]", 
                    "dhbi"}], ",", 
                    RowBox[{
                    RowBox[{"hh", "[", "xi", "]"}], "\[Equal]", "hhi"}], ",", 
                    "\[IndentingNewLine]", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"hh", "'"}], "[", "xi", "]"}], "\[Equal]", 
                    "dhhi"}], ",", 
                    RowBox[{
                    RowBox[{"fcb", "[", "xi", "]"}], "\[Equal]", "fcbi"}], 
                    ",", "\[IndentingNewLine]", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"fcb", "'"}], "[", "xi", "]"}], "\[Equal]", 
                    "dfcbi"}], ",", 
                    RowBox[{
                    RowBox[{"fch", "[", "xi", "]"}], "\[Equal]", "fchi"}], 
                    ",", "\[IndentingNewLine]", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"fch", "'"}], "[", "xi", "]"}], "\[Equal]", 
                    "dfchi"}], ",", 
                    RowBox[{
                    RowBox[{"fab", "[", "xi", "]"}], "\[Equal]", "fabi"}], 
                    ",", "\[IndentingNewLine]", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"fab", "'"}], "[", "xi", "]"}], "\[Equal]", 
                    "dfabi"}], ",", 
                    RowBox[{
                    RowBox[{"fah", "[", "xi", "]"}], "\[Equal]", "fahi"}], 
                    ",", "\[IndentingNewLine]", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"fah", "'"}], "[", "xi", "]"}], "\[Equal]", 
                    "dfahi"}], ",", 
                    RowBox[{
                    RowBox[{"fbb", "[", "xi", "]"}], "\[Equal]", "fbbi"}], 
                    ",", "\[IndentingNewLine]", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"fbb", "'"}], "[", "xi", "]"}], "\[Equal]", 
                    "dfbbi"}], ",", 
                    RowBox[{
                    RowBox[{"fbh", "[", "xi", "]"}], "\[Equal]", "fbhi"}], 
                    ",", "\[IndentingNewLine]", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"fbh", "'"}], "[", "xi", "]"}], "\[Equal]", 
                    "dfbhi"}]}], "}"}],
                    TraditionalForm], "/.", 
                    RowBox[{"xi", "\[Rule]", "xs"}]}], "/.", 
                    RowBox[{"ks", "\[Rule]", "kss"}]}], "/.", 
                   RowBox[{"g40", "\[Rule]", "g40r"}]}], "/.", 
                  RowBox[{"fa40", "\[Rule]", "fa40r"}]}], "/.", 
                 RowBox[{"fa60", "\[Rule]", "fa60r"}]}], "/.", 
                RowBox[{"fa80", "\[Rule]", "fa80r"}]}], "/.", 
               RowBox[{"k10h", "\[Rule]", "k10hr"}]}], "/.", 
              RowBox[{"k30h", "\[Rule]", "k30hr"}]}], "/.", 
             RowBox[{"k20h", "\[Rule]", "k20hr"}]}], "/.", 
            RowBox[{"g0h", "\[Rule]", "g0hr"}]}], "/.", 
           RowBox[{"fc0h", "\[Rule]", "fc0hr"}]}], "/.", 
          RowBox[{"h0h", "\[Rule]", "h0hr"}]}], "/.", 
         RowBox[{"fa0h", "\[Rule]", "fa0hr"}]}], "/.", 
        RowBox[{"fb0h", "\[Rule]", "fb0hr"}]}], "/.", 
       RowBox[{"fc1h", "\[Rule]", "fc1hr"}]}], "/.", 
      RowBox[{"df0", "\[Rule]", "df0r"}]}], "/.", 
     RowBox[{"v7", "\[Rule]", "v7r"}]}], "/.", 
    RowBox[{"dk10", "\[Rule]", "dk10r"}]}]}], ";", 
  RowBox[{"solveeqs", "=", 
   RowBox[{"NDSolve", "[", 
    RowBox[{"eqs", ",", 
     RowBox[{"{", 
      RowBox[{
      "k1b", ",", "k1h", ",", "k2b", ",", "k2h", ",", "k3b", ",", "k3h", ",", 
       "gb", ",", "gh", ",", "hb", ",", "hh", ",", "fcb", ",", "fch", ",", 
       "fab", ",", "fah", ",", "fbb", ",", "fbh"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"x", ",", "xs", ",", "xf"}], "}"}], ",", 
     RowBox[{"WorkingPrecision", "\[Rule]", "Ndigits"}]}], "]"}]}], ";", 
  RowBox[{"resb", "=", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       RowBox[{"k1b", "'"}], "[", "xf", "]"}], ",", 
      RowBox[{"k1b", "[", "xf", "]"}], ",", 
      RowBox[{
       RowBox[{"k2b", "'"}], "[", "xf", "]"}], ",", 
      RowBox[{"k2b", "[", "xf", "]"}], ",", 
      RowBox[{
       RowBox[{"k3b", "'"}], "[", "xf", "]"}], ",", 
      RowBox[{"k3b", "[", "xf", "]"}], ",", 
      RowBox[{
       RowBox[{"gb", "'"}], "[", "xf", "]"}], ",", 
      RowBox[{"gb", "[", "xf", "]"}], ",", 
      RowBox[{
       RowBox[{"hb", "'"}], "[", "xf", "]"}], ",", 
      RowBox[{"hb", "[", "xf", "]"}], ",", 
      RowBox[{
       RowBox[{"fcb", "'"}], "[", "xf", "]"}], ",", 
      RowBox[{"fcb", "[", "xf", "]"}], ",", 
      RowBox[{
       RowBox[{"fab", "'"}], "[", "xf", "]"}], ",", 
      RowBox[{"fab", "[", "xf", "]"}], ",", 
      RowBox[{
       RowBox[{"fbb", "'"}], "[", "xf", "]"}], ",", 
      RowBox[{"fbb", "[", "xf", "]"}]}], "}"}], "/.", "solveeqs"}]}], ";", 
  RowBox[{"resh", "=", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"-", 
       RowBox[{
        RowBox[{"k1h", "'"}], "[", "xf", "]"}]}], ",", 
      RowBox[{"k1h", "[", "xf", "]"}], ",", 
      RowBox[{"-", 
       RowBox[{
        RowBox[{"k2h", "'"}], "[", "xf", "]"}]}], ",", 
      RowBox[{"k2h", "[", "xf", "]"}], ",", 
      RowBox[{"-", 
       RowBox[{
        RowBox[{"k3h", "'"}], "[", "xf", "]"}]}], ",", 
      RowBox[{"k3h", "[", "xf", "]"}], ",", 
      RowBox[{"-", 
       RowBox[{
        RowBox[{"gh", "'"}], "[", "xf", "]"}]}], ",", 
      RowBox[{"gh", "[", "xf", "]"}], ",", 
      RowBox[{"-", 
       RowBox[{
        RowBox[{"hh", "'"}], "[", "xf", "]"}]}], ",", 
      RowBox[{"hh", "[", "xf", "]"}], ",", 
      RowBox[{"-", 
       RowBox[{
        RowBox[{"fch", "'"}], "[", "xf", "]"}]}], ",", 
      RowBox[{"fch", "[", "xf", "]"}], ",", 
      RowBox[{"-", 
       RowBox[{
        RowBox[{"fah", "'"}], "[", "xf", "]"}]}], ",", 
      RowBox[{"fah", "[", "xf", "]"}], ",", 
      RowBox[{"-", 
       RowBox[{
        RowBox[{"fbh", "'"}], "[", "xf", "]"}]}], ",", 
      RowBox[{"fbh", "[", "xf", "]"}]}], "}"}], "/.", "solveeqs"}]}], ";", 
  RowBox[{"resd0", "=", 
   RowBox[{"resb", "-", "resh"}]}], ";", 
  RowBox[{"Norm", "[", "resd0", "]"}]}]], "Input",
 CellChangeTimes->{{3.740345772265285*^9, 3.7403457966002893`*^9}, {
   3.740345892703006*^9, 3.740345896054319*^9}, {3.7403461718607264`*^9, 
   3.740346172663453*^9}, {3.743163594501197*^9, 3.7431636148751707`*^9}, {
   3.743163698072364*^9, 3.743163721489444*^9}, {3.743163779530971*^9, 
   3.743164098413232*^9}, {3.743164131974101*^9, 3.743164194353999*^9}, {
   3.7433567045520678`*^9, 3.743356898564883*^9}, {3.743356941018855*^9, 
   3.74335710266735*^9}, 3.7433573060587378`*^9, {3.7448308124246073`*^9, 
   3.744830886256176*^9}, {3.744831530606915*^9, 3.744831636511999*^9}, {
   3.744831671119253*^9, 3.744831915885684*^9}, {3.7448319592913017`*^9, 
   3.744832001408965*^9}, {3.744880791401739*^9, 3.74488079898831*^9}, {
   3.74488122999515*^9, 3.744881252109908*^9}, {3.744881434848557*^9, 
   3.7448814526958637`*^9}, {3.744881518065461*^9, 3.7448815391005497`*^9}},
 CellLabel->"In[42]:=",ExpressionUUID->"8f046b9d-ebee-4365-a047-e34d720c1421"],

Cell[BoxData["3.83061114689385363057626`3.3124731386660047*^-35"], "Output",
 CellLabel->"Out[42]=",ExpressionUUID->"7f6fcab3-4e68-4f6b-959b-2c1dc651b359"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{
   RowBox[{"plot", " ", "profiles", " ", "of", " ", "K1"}], ",", "K2", ",", 
   "K3", ",", "g", ",", "h", ",", 
   StyleBox[
    RowBox[{"f", 
     StyleBox["a",
      FontSize->12]}]], ",", "fb", ",", 
   RowBox[{
   "fc", " ", "for", " ", "KSBH", " ", "of", " ", "the", " ", "chosen", " ", 
    "index"}]}], " ", "*)"}]], "Input",ExpressionUUID->"ae4ca167-b9b5-4f92-\
8cfa-a4656c306766"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"plb", "=", 
   RowBox[{"Plot", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"k1b", "[", "x", "]"}], "/.", "solveeqs"}], ",", 
     RowBox[{"{", 
      RowBox[{"x", ",", "xs", ",", "xf"}], "}"}], ",", 
     RowBox[{"PlotRange", "->", "All"}]}], "]"}]}], ";", 
  RowBox[{"plh", "=", 
   RowBox[{"Plot", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"k1h", "[", 
       RowBox[{
        RowBox[{"2", "xf"}], "-", "x"}], "]"}], "/.", "solveeqs"}], ",", 
     RowBox[{"{", 
      RowBox[{"x", ",", "xf", ",", 
       RowBox[{
        RowBox[{"2", "xf"}], "-", "xs"}]}], "}"}]}], "]"}]}], ";", 
  RowBox[{"Show", "[", 
   RowBox[{"plb", ",", "plh", ",", 
    RowBox[{"PlotRange", "\[Rule]", "All"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.719072627497942*^9, 3.71907262749853*^9}, {
  3.7190726996874657`*^9, 3.7190726996879797`*^9}, {3.74034577251998*^9, 
  3.740345772520906*^9}, {3.743165548542553*^9, 3.743165549795705*^9}, {
  3.744832050936153*^9, 3.744832052636853*^9}},
 CellLabel->"In[43]:=",ExpressionUUID->"ecffeda9-f9c0-4424-8813-efe88d6c5743"],

Cell[BoxData[
 GraphicsBox[{{{{}, {}, 
     TagBox[
      {RGBColor[0.368417, 0.506779, 0.709798], AbsoluteThickness[1.6], 
       Opacity[1.], LineBox[CompressedData["
1:eJwVz3c81Y37x3Erq7L6qe6SKKREKirC+4g7hbJLRoSMuhVSyqqTREaRvbJC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        "]]},
      Annotation[#, "Charting`Private`Tag$2366#1"]& ]}, {}, {}}, {{{}, {}, 
     TagBox[
      {RGBColor[0.368417, 0.506779, 0.709798], AbsoluteThickness[1.6], 
       Opacity[1.], LineBox[CompressedData["
1:eJwV0nk41WkbB3COk6W0DKGMJlqEgySyDH1R6B1EKE6UJVKZVCpMydbJEjGv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        "]]},
      Annotation[#, "Charting`Private`Tag$2487#1"]& ]}, {}, {}}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{None, None},
  AxesOrigin->{0, 0.37988023339691207`},
  DisplayFunction->Identity,
  Frame->{{False, False}, {False, False}},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, 
     Charting`ScaledFrameTicks[{Identity, Identity}]}, {Automatic, 
     Charting`ScaledFrameTicks[{Identity, Identity}]}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImagePadding->All,
  Method->{
   "DefaultBoundaryStyle" -> Automatic, "DefaultMeshStyle" -> 
    AbsolutePointSize[6], "ScalingFunctions" -> None, 
    "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& )}},
  PlotRange->All,
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.05], 
     Scaled[0.05]}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellLabel->"Out[43]=",ExpressionUUID->"2758d9a9-9ca1-4e3d-8f9e-21522314e54b"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"plb", "=", 
   RowBox[{"Plot", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"k2b", "[", "x", "]"}], "/.", "solveeqs"}], ",", 
     RowBox[{"{", 
      RowBox[{"x", ",", "xs", ",", "xf"}], "}"}], ",", 
     RowBox[{"PlotRange", "->", "All"}]}], "]"}]}], ";", 
  RowBox[{"plh", "=", 
   RowBox[{"Plot", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"k2h", "[", 
       RowBox[{
        RowBox[{"2", "xf"}], "-", "x"}], "]"}], "/.", "solveeqs"}], ",", 
     RowBox[{"{", 
      RowBox[{"x", ",", "xf", ",", 
       RowBox[{
        RowBox[{"2", "xf"}], "-", "xs"}]}], "}"}]}], "]"}]}], ";", 
  RowBox[{"Show", "[", 
   RowBox[{"plb", ",", "plh", ",", 
    RowBox[{"PlotRange", "\[Rule]", "All"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.719072627497942*^9, 3.71907262749853*^9}, {
  3.7190726996874657`*^9, 3.7190726996879797`*^9}, {3.74034577251998*^9, 
  3.740345772520906*^9}, {3.743165548542553*^9, 3.743165549795705*^9}, {
  3.744832050936153*^9, 3.744832077756209*^9}},
 CellLabel->"In[44]:=",ExpressionUUID->"fe77283b-a456-4e4b-83ca-cba946ade7dd"],

Cell[BoxData[
 GraphicsBox[{{{{}, {}, 
     TagBox[
      {RGBColor[0.368417, 0.506779, 0.709798], AbsoluteThickness[1.6], 
       Opacity[1.], LineBox[CompressedData["
1:eJwV1Hs01VkbB3Chm5BUM4qSya05aTJvhxJ9dUMRUkpuyTVJnUquSZpIUXhd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        "]]},
      Annotation[#, "Charting`Private`Tag$2532#1"]& ]}, {}, {}}, {{{}, {}, 
     TagBox[
      {RGBColor[0.368417, 0.506779, 0.709798], AbsoluteThickness[1.6], 
       Opacity[1.], LineBox[CompressedData["
1:eJwV1Hs4VHsXB3DNTEzlyCV5T1HG/Z5ck1gUqZBJKpcug0oRolCOew5ymzfU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        "]]},
      Annotation[#, "Charting`Private`Tag$2578#1"]& ]}, {}, {}}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{None, None},
  AxesOrigin->{0, 0.9832226807369427},
  DisplayFunction->Identity,
  Frame->{{False, False}, {False, False}},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, 
     Charting`ScaledFrameTicks[{Identity, Identity}]}, {Automatic, 
     Charting`ScaledFrameTicks[{Identity, Identity}]}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImagePadding->All,
  Method->{
   "DefaultBoundaryStyle" -> Automatic, "DefaultMeshStyle" -> 
    AbsolutePointSize[6], "ScalingFunctions" -> None, 
    "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& )}},
  PlotRange->All,
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.05], 
     Scaled[0.05]}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellLabel->"Out[44]=",ExpressionUUID->"ed81a182-080d-43f0-99ee-ab65a91eb46a"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"plb", "=", 
   RowBox[{"Plot", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"k3b", "[", "x", "]"}], "/.", "solveeqs"}], ",", 
     RowBox[{"{", 
      RowBox[{"x", ",", "xs", ",", "xf"}], "}"}], ",", 
     RowBox[{"PlotRange", "->", "All"}]}], "]"}]}], ";", 
  RowBox[{"plh", "=", 
   RowBox[{"Plot", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"k3h", "[", 
       RowBox[{
        RowBox[{"2", "xf"}], "-", "x"}], "]"}], "/.", "solveeqs"}], ",", 
     RowBox[{"{", 
      RowBox[{"x", ",", "xf", ",", 
       RowBox[{
        RowBox[{"2", "xf"}], "-", "xs"}]}], "}"}]}], "]"}]}], ";", 
  RowBox[{"Show", "[", 
   RowBox[{"plb", ",", "plh", ",", 
    RowBox[{"PlotRange", "\[Rule]", "All"}]}], "]"}]}]], "Input",
 CellLabel->"In[45]:=",ExpressionUUID->"fd77389e-e57b-4a28-b8b2-50723192f1a6"],

Cell[BoxData[
 GraphicsBox[{{{{}, {}, 
     TagBox[
      {RGBColor[0.368417, 0.506779, 0.709798], AbsoluteThickness[1.6], 
       Opacity[1.], LineBox[CompressedData["
1:eJwV0nc41YsfB3ArdcmorjIKFREpdbnGlfdRWlJ29siuiIyIqFNWuEp2FBFS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        "]]},
      Annotation[#, "Charting`Private`Tag$2623#1"]& ]}, {}, {}}, {{{}, {}, 
     TagBox[
      {RGBColor[0.368417, 0.506779, 0.709798], AbsoluteThickness[1.6], 
       Opacity[1.], LineBox[CompressedData["
1:eJwV03s41NkbAPAxpCmVW2UrNomhGJREUm8U3dzZkNy1taRsha3knluDdLNi
JWVluhi1qVhdRLVlS/jOTJGdMePO9+RSJL/8Xn+c5zyf57zPOe8573uWBR1y
28tkMBj5OKZng+LoGQyGGJxc69uq/ESwWsHh6yY5MVRM5Nxdgt7ws/ZgAlMM
p0Lo4hhfEbit/KdFfoYYSnTsXm/cI4KTdxZfmzlbDKKVQzZ13iJoqq2xVZ4v
hieesc+aPUQQI5WP/9FADHENCV8VdoqgUffMhLWLGNiDF+3KLUSQZfOtal2p
GKKW/v5aXlkEN7zl6w+Pi4E/l2OS1ieEecXZtPo2CbxRmk0tfimE1OSD0qOF
EmizKulcfU0I/kF9y9SIBP6NTE2fTBKC44cHhofsO8B6QiXsUJAQEhKVflpT
0AER+hkL3tkKYT772wvzgQ7YdWtrYCRbCDXBGxTHbKXwVdO2pIslhPoCzazR
c1JYP6J7IJgWgLpivPluqRQql560C6AEED1r7fW4dTIY0GRoO1QLwIqVHiJJ
l0F4leWqwasYf8V4gCmRQaVKCqPgtABWh3qd467thG/jfkXVRwXAN16a7JbS
CbJnVRW2AQLYkmm5SdTWCU1zXnLGdwjAopu2u8Tpgrt/r7OkLQSwqXVsoeap
Lrg3aatqoiuA7KnkmYqtXXDify+v8FQFsGFpuY2RYTd81/BTZMsJQO694Va1
xG4QjLGDlD5RsDzL7uKa5m6oXKWm2yimgHtEqvBYpwdCpvKzspooUBpp3jjr
WA/oVeu1tzyjoDc8sDb7nx74oDNkXV9JwcdEG1WBdi+E3uoP8CyjQONlSVxy
VC9Y5da8EhdQwGeVWhx63gusxpT0jhwK/KUTVYu0+sDfSb7lagoF4Q/7UxkH
+4D+2S2tLoaCp48DjjrX9AGTY8rlHaHAMMDAyE+9HzTFdqrhoRSMfuNyyoL7
oazWlx8SREHzqi0Td6v6gf0pMNl1NwUqwb+rfFMaAIe83PO+7hScr4uw5/kM
gNMufpuGIwXGT/K3LrozAJVyBVEyewr07wefrWMOwvP5OmE8GwrMt8VeN9k9
CBE5/LB8awoyZmm1M/mDsHvbnDywpGDjcy9fNQYN53Kq+Q/WUJA3lXgpXI4G
iZlGOg89anlL+JJJAyPHKKwAzbsh5xY3g4YNOUkO8WiNHJ79wGwaHmxvS9qG
/uQzafJ8AQ2XlynWfzCj4OrQZeZxQxoMVPnZimiWVnepZBcNv0amWZ1YRYHL
KwuBnhcN78lD+wh0XnSaQqg3DZ4N3j570SubVgQO+9DAmif7wxntmHpgsXwg
DaoHfkzTRZ8dGuLqhtHwVyVr6K0pBZrPJ3/dF0fDxc88dQ465Ihj0Y14GjJL
/TjL0be0C9+QBBqoWTHOi9AbT4Dhb8k0rHAduTkDHWiaKEtLp8FpXmNDuwkF
f16a6ck7R0Ne7fKis2jTQ2rWg6U0lO62P89AW3Eksw3LaFj7e2D3mDEFW/rL
3+/n0dBflGVL0J77HKNlN2kwKdBSbUfH+qfdaa2gwfubkvLf6Abn7wavqmmY
W6uSdQy937RvQelbGvpCRnInOBQcph/IZI002JiqDA6jY26m3tVpouEdrN/R
j8420HMtbKFBq7Zasw1dqR3AvfCehs6oYJ1HaAVVATNZSgN3kQU/CX156CkJ
GKNBqW4TNR+tNlFT83CchmOy6Py56GRm1Wm1CRoOStlhiuj96nf06yZp0GEN
sMeN8P7mxf76TALnnimrtKGf/Jb4dnAOgbuW166XoDumbMuP6xD4+tB2GNAe
LDjZvJyA6gh0r0M/V1m/00iPAPN2RacZmrfMrPujPoEvW4e/66MPb16+1IZD
wCy0s1gFLZ8qnz3TkoCKMJYvNaRAd17dwfOOBBgVEskZdHJGF0fgRKAsfrUX
Fy1VnDWo4UJgMulvQSq6eMoxLN8N47tODMSitYeE+4o9CZwN+PN4OFqrpT+A
H0jglbBgmQM6xmWe9nAQgeayY0u2odsaTP8zCyFg+yhLawu6oD7S9/7PBIYj
A62s0YvvT3k/CiNwq6BUYIReeEndvSGSwOKZN/KU0VEL16rNiyaQcWWGxhw0
ddbrnfNvBMx5uQUs9PnTfzg3Hyf4VIFP5NBqJ/UdPsQROL0pM3R0JQXKAevt
etIxn81rt7eiD7b5Kqw8TcBuI3OHCP3GK/5ZGJdAO1Fwp9BZrvU2JItAtdPt
k2/RczY7b/xyjkBfW7Z5HZrFDrZQKCTw1/VTJuVohQUtgWGXCWhtdg69iWYo
2HGbigh0+HiUl6HHJWxJ0VUCuSIVr2vonj/6MjaUEWA/dNW9hJZxfe5d4xEo
n/rMz0WLTzT8p3STwE+/UFsvoEXet9d8uI3nnbA7fwb9YsHh9qi/CJTE9pam
omsVpKz2ewReP9qbcgr9aMTdzO4+gQVNmoeS0JXvzNPUqwiEO673j0P/mfl1
Ff8xgawiy6podHFM6B6NpwTohIy+SHRhWGtKbC2BqqGFekfRF7fXtDrUE7jo
+9+DCHTKjIRTva8I/JjL8QlFJ44Olbs04P5L3D/uR8dKgz7c/xfzHb3zyz50
1NMtJimNmB932ZUQ9GH+Pe/BdwR8wNQheLoel9nJHs0EgoyPyQWh955kvdcR
ENh642GGPzrgwDH5DCGBncYVfn7oPT59nCERAQ1Rh7Uv2mNdQ+LjVgKbuaMa
PmgXgw232B8JrM5smb8b7aBxW5jZToBVTC/xRm/5nG20R0Ig+kvjNk/0JhnD
81kHrhvnHdyFtm7+NWGljEDEL/mFP6HXVLgLxrsIFH901PJAmxbVMQJ6CDQo
fw9zRxtlmxu+6CWQadlT54bWDdeIvzBAICko9IIrWntPGm9ykEC8H3PutDV3
fm0JJlg/+5YsF/QPVqFTrz4RqP9BvHja81e0rlg9jP3TpFfhjFb5wcEjb4SA
4ZES12nPmVkTy/iM/3PMb9Jpuh+/cMr2fSHw0d+tYtrynYXNb8YInCqLi5j2
/wHDqcGc
        "]]},
      Annotation[#, "Charting`Private`Tag$2669#1"]& ]}, {}, {}}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{None, None},
  AxesOrigin->{0, 0.38078186120364277`},
  DisplayFunction->Identity,
  Frame->{{False, False}, {False, False}},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, 
     Charting`ScaledFrameTicks[{Identity, Identity}]}, {Automatic, 
     Charting`ScaledFrameTicks[{Identity, Identity}]}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImagePadding->All,
  Method->{
   "DefaultBoundaryStyle" -> Automatic, "DefaultMeshStyle" -> 
    AbsolutePointSize[6], "ScalingFunctions" -> None, 
    "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& )}},
  PlotRange->All,
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.05], 
     Scaled[0.05]}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellLabel->"Out[45]=",ExpressionUUID->"1c1cb37a-588e-47c2-90f1-8c4a664c8144"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"plb", "=", 
   RowBox[{"Plot", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"gb", "[", "x", "]"}], "/.", "solveeqs"}], ",", 
     RowBox[{"{", 
      RowBox[{"x", ",", "xs", ",", "xf"}], "}"}], ",", 
     RowBox[{"PlotRange", "->", "All"}]}], "]"}]}], ";", 
  RowBox[{"plh", "=", 
   RowBox[{"Plot", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"gh", "[", 
       RowBox[{
        RowBox[{"2", "xf"}], "-", "x"}], "]"}], "/.", "solveeqs"}], ",", 
     RowBox[{"{", 
      RowBox[{"x", ",", "xf", ",", 
       RowBox[{
        RowBox[{"2", "xf"}], "-", "xs"}]}], "}"}]}], "]"}]}], ";", 
  RowBox[{"Show", "[", 
   RowBox[{"plb", ",", "plh", ",", 
    RowBox[{"PlotRange", "\[Rule]", "All"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.719072627497942*^9, 3.71907262749853*^9}, {
  3.7190726996874657`*^9, 3.7190726996879797`*^9}, {3.74034577251998*^9, 
  3.740345772520906*^9}, {3.743165548542553*^9, 3.743165567767456*^9}},
 CellLabel->"In[46]:=",ExpressionUUID->"dad462ab-f792-4a53-953d-fbb73aa19e34"],

Cell[BoxData[
 GraphicsBox[{{{{}, {}, 
     TagBox[
      {RGBColor[0.368417, 0.506779, 0.709798], AbsoluteThickness[1.6], 
       Opacity[1.], LineBox[CompressedData["
1:eJwVzHk41AkAxnE5VtmKDg9RU5MjS4rNKKEXq2xR7nWXJkmlwpKzrC3S0pPd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        "]]},
      Annotation[#, "Charting`Private`Tag$2714#1"]& ]}, {}, {}}, {{{}, {}, 
     TagBox[
      {RGBColor[0.368417, 0.506779, 0.709798], AbsoluteThickness[1.6], 
       Opacity[1.], LineBox[CompressedData["
1:eJwV03k8VvkXB3A99jYikV/GHrJWpISDKH4RoayNtdEwKIpk5yk7RczIkkEL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        "]]},
      Annotation[#, "Charting`Private`Tag$2760#1"]& ]}, {}, {}}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{None, None},
  AxesOrigin->{0, 0.6161875701534176},
  DisplayFunction->Identity,
  Frame->{{False, False}, {False, False}},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, 
     Charting`ScaledFrameTicks[{Identity, Identity}]}, {Automatic, 
     Charting`ScaledFrameTicks[{Identity, Identity}]}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImagePadding->All,
  Method->{
   "DefaultBoundaryStyle" -> Automatic, "DefaultMeshStyle" -> 
    AbsolutePointSize[6], "ScalingFunctions" -> None, 
    "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& )}},
  PlotRange->All,
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.05], 
     Scaled[0.05]}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellLabel->"Out[46]=",ExpressionUUID->"2036b7d1-22b1-4f46-a63d-01c105fbcf96"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"plb", "=", 
   RowBox[{"Plot", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"hb", "[", "x", "]"}], "/.", "solveeqs"}], ",", 
     RowBox[{"{", 
      RowBox[{"x", ",", "xs", ",", "xf"}], "}"}], ",", 
     RowBox[{"PlotRange", "->", "All"}]}], "]"}]}], ";", 
  RowBox[{"plh", "=", 
   RowBox[{"Plot", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"hh", "[", 
       RowBox[{
        RowBox[{"2", "xf"}], "-", "x"}], "]"}], "/.", "solveeqs"}], ",", 
     RowBox[{"{", 
      RowBox[{"x", ",", "xf", ",", 
       RowBox[{
        RowBox[{"2", "xf"}], "-", "xs"}]}], "}"}]}], "]"}]}], ";", 
  RowBox[{"Show", "[", 
   RowBox[{"plb", ",", "plh", ",", 
    RowBox[{"PlotRange", "\[Rule]", "All"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.719072627497942*^9, 3.71907262749853*^9}, {
  3.7190726996874657`*^9, 3.7190726996879797`*^9}, {3.74034577251998*^9, 
  3.740345772520906*^9}, {3.743165548542553*^9, 3.7431655720120993`*^9}},
 CellLabel->"In[69]:=",ExpressionUUID->"709cd22f-d0db-4212-9ccd-9716ebb9bba4"],

Cell[BoxData[
 GraphicsBox[{{{{}, {}, 
     TagBox[
      {RGBColor[0.368417, 0.506779, 0.709798], AbsoluteThickness[1.6], 
       Opacity[1.], LineBox[CompressedData["
1:eJwV1Wk41Asbx/FCp1KWtkdJixIKmYokyy+dDi2WsUVCwrGUtWQraqRSnBih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        "]]},
      Annotation[#, "Charting`Private`Tag$6906#1"]& ]}, {}, {}}, {{{}, {}, 
     TagBox[
      {RGBColor[0.368417, 0.506779, 0.709798], AbsoluteThickness[1.6], 
       Opacity[1.], LineBox[CompressedData["
1:eJwV0nlYzNsbAPAxk0qhVNp+lpT2IpEk9VaKXHVLulppt7WoREhJoiTlSu7V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        "]]},
      Annotation[#, "Charting`Private`Tag$6952#1"]& ]}, {}, {}}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{None, None},
  AxesOrigin->{0, 0.16191807325135535`},
  DisplayFunction->Identity,
  Frame->{{False, False}, {False, False}},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, 
     Charting`ScaledFrameTicks[{Identity, Identity}]}, {Automatic, 
     Charting`ScaledFrameTicks[{Identity, Identity}]}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImagePadding->All,
  Method->{
   "DefaultBoundaryStyle" -> Automatic, "DefaultMeshStyle" -> 
    AbsolutePointSize[6], "ScalingFunctions" -> None, 
    "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& )}},
  PlotRange->All,
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.05], 
     Scaled[0.05]}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellLabel->"Out[69]=",ExpressionUUID->"36b95803-6482-49c5-a847-103179c5bab7"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"plb", "=", 
   RowBox[{"Plot", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"fab", "[", "x", "]"}], "/.", "solveeqs"}], ",", 
     RowBox[{"{", 
      RowBox[{"x", ",", "xs", ",", "xf"}], "}"}], ",", 
     RowBox[{"PlotRange", "->", "All"}]}], "]"}]}], ";", 
  RowBox[{"plh", "=", 
   RowBox[{"Plot", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"fah", "[", 
       RowBox[{
        RowBox[{"2", "xf"}], "-", "x"}], "]"}], "/.", "solveeqs"}], ",", 
     RowBox[{"{", 
      RowBox[{"x", ",", "xf", ",", 
       RowBox[{
        RowBox[{"2", "xf"}], "-", "xs"}]}], "}"}]}], "]"}]}], ";", 
  RowBox[{"Show", "[", 
   RowBox[{"plb", ",", "plh", ",", 
    RowBox[{"PlotRange", "\[Rule]", "All"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.719072627497942*^9, 3.71907262749853*^9}, {
  3.7190726996874657`*^9, 3.7190726996879797`*^9}, {3.74034577251998*^9, 
  3.740345772520906*^9}, {3.743165548542553*^9, 3.743165549795705*^9}, {
  3.743165585862349*^9, 3.743165592371455*^9}, {3.7448321087041063`*^9, 
  3.744832114273493*^9}},
 CellLabel->"In[70]:=",ExpressionUUID->"1b780b01-6f73-420c-ba5b-3dff174aee98"],

Cell[BoxData[
 GraphicsBox[{{{{}, {}, 
     TagBox[
      {RGBColor[0.368417, 0.506779, 0.709798], AbsoluteThickness[1.6], 
       Opacity[1.], LineBox[CompressedData["
1:eJwd1Xc41t0bAHAr4c0oLXtv3kRCxk16S6WMUjLeJBEyQnZW5ksT0ZDxZpVX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        "]]},
      Annotation[#, "Charting`Private`Tag$6997#1"]& ]}, {}, {}}, {{{}, {}, 
     TagBox[
      {RGBColor[0.368417, 0.506779, 0.709798], AbsoluteThickness[1.6], 
       Opacity[1.], LineBox[CompressedData["
1:eJwd1Hs01EscAPC1iCTlUU5dhMLWShJR4YuQ0pbce8u7RaWTkN5v2UhKKBIS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        "]]},
      Annotation[#, "Charting`Private`Tag$7043#1"]& ]}, {}, {}}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{None, None},
  AxesOrigin->{0, 0.9982848745091568},
  DisplayFunction->Identity,
  Frame->{{False, False}, {False, False}},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, 
     Charting`ScaledFrameTicks[{Identity, Identity}]}, {Automatic, 
     Charting`ScaledFrameTicks[{Identity, Identity}]}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImagePadding->All,
  Method->{
   "DefaultBoundaryStyle" -> Automatic, "DefaultMeshStyle" -> 
    AbsolutePointSize[6], "ScalingFunctions" -> None, 
    "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& )}},
  PlotRange->All,
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.05], 
     Scaled[0.05]}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellLabel->"Out[70]=",ExpressionUUID->"51897fb8-4800-4925-91f5-90171740ba3b"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"plb", "=", 
   RowBox[{"Plot", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"fbb", "[", "x", "]"}], "/.", "solveeqs"}], ",", 
     RowBox[{"{", 
      RowBox[{"x", ",", "xs", ",", "xf"}], "}"}], ",", 
     RowBox[{"PlotRange", "->", "All"}]}], "]"}]}], ";", 
  RowBox[{"plh", "=", 
   RowBox[{"Plot", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"fbh", "[", 
       RowBox[{
        RowBox[{"2", "xf"}], "-", "x"}], "]"}], "/.", "solveeqs"}], ",", 
     RowBox[{"{", 
      RowBox[{"x", ",", "xf", ",", 
       RowBox[{
        RowBox[{"2", "xf"}], "-", "xs"}]}], "}"}]}], "]"}]}], ";", 
  RowBox[{"Show", "[", 
   RowBox[{"plb", ",", "plh", ",", 
    RowBox[{"PlotRange", "\[Rule]", "All"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.719072627497942*^9, 3.71907262749853*^9}, {
  3.7190726996874657`*^9, 3.7190726996879797`*^9}, {3.74034577251998*^9, 
  3.740345772520906*^9}, {3.743165548542553*^9, 3.743165549795705*^9}, {
  3.743165585862349*^9, 3.743165592371455*^9}, {3.7448321087041063`*^9, 
  3.74483214002875*^9}},
 CellLabel->"In[71]:=",ExpressionUUID->"0f373694-65ad-435e-845c-b1a61300f793"],

Cell[BoxData[
 GraphicsBox[{{{{}, {}, 
     TagBox[
      {RGBColor[0.368417, 0.506779, 0.709798], AbsoluteThickness[1.6], 
       Opacity[1.], LineBox[CompressedData["
1:eJwV1HlYzFsYB/BkiGwjuyx1TYo0JkQo37Ll1tCiIalMOyHl5sYklasaKkJN
ZTfSVCJrC0mLZW6jZJoWbT+Upac4nnu1GKl77h/nOc/nj3Oe833PeY++1z4n
X00NDQ0vOv6fDdVmZS5eDoiwqCww7yfwG6cOsGp3wvuUw+qSnwQZnOIJRn4C
xHMz3fjUc+3X+/buckWqVQZ7t5pAx8mYpTD3ggeCLpX2EbBlK2W7rPYgx89W
L6+b4Padi2HuUXvRFPqmcRu1Q9GgvWNZIJ41JZwc+E4g/+x5eIY0CK5cw0Jb
aq0BAwMW5w98/dUw78s/BDFGt/6sMTyI9pr1V52/EdSZMMKN8oPw9JT4s6jn
Lmbbvdh5CGerVpXeJwTPLffPfpQlguP4gdlTqIdtXiqXGofD24LHff+FoGwV
M7pwShRibewnneoksN7l7yHWjYHwjJ2p2SeCgWjlrOj9MVgoZT52fSQokloy
UX/HYLHRPnU6tXnzBGFYaCzenbxtNpmaZ1/iGVgjhrhTUNffTqBnNs3XOS4O
WeH92W/eE0REfjBLDE9En3x2SEUrgTs/xcLtSzJ8WPJOj3qCPS7nS/smSXBI
woudTy3yubw+eZUEjyeuse2pI5AcljlUnZKgTMdw/Unq6px8H6tFKcj4FTy6
pJZg9ZiGeE5oKroXPTgzX0XrUTW1pUvjPMKX+96b9pqgz7CyeJX2FUyQuMxw
VhDMv3V6qyPrOoQjq/znlBI8qo24LgzIhkjs9LtnPs13zzJhSUguTFn9oUty
CbTTdJI1D9zF18c9MwxlBDmNMsZ4zgPsCDk2svMywdpeTuiya/nI/BSwNieN
IK596S7rbQ8xOKGKeJyl95vDyzR5V4QSTScuk0CwvNeuzdXtCfjxTYKXYoIF
I49YlA8vRXfxR40LfxEsY1WY2G4og+6ZnXdHRBCc8xfyq9PLwRmx6V+BiGBK
vFZHj/opNpZ/T+o5QDDu0m85Y1c8R8xb2eWJ+wl2TBVfMEh6AeXMogR2IM0b
6XnPpF4O+1xN68MBBHyH6N4lZhXojI7+9tyPQPyusLA5XoECPTu5nTcBhF7S
A5UvkX1ulg9XSLDJRlAwZl4V1gk4wd/cCBp0i75L9r7CxD28QS1XguKGtK1v
BdXQ1a4a2LCVvpd6kSJE8zUUfaPSA5wJQiuTlVHXXoMrHRlY50jg0SsIGuuk
REj5u3yOPYEyatbG3b+UCMqRuaTyCVhD9R9bXayBLldHxbcl8CqQlyfbqhA5
acXeDzYE4T7Z7t5dKhj3D/d/uI7AIDhp6ZC4WtTaHLl3Yw3BjztzMmYtq0NJ
M1EctSY40dGVeb++DnlZP2SnQGAj2L66Iroeprc5w45Z0n7IH7rPxagBnYy5
InslQYXofmPeiwbIw1w1O5bTfgjWbkkKeQO9UWeFbHMCsuPc/s5JjXgS2TTa
dynB6KOvLpU+bcSrlUf3pS8hyGON0d4Z1ITSLfXT1YsIZh45NiKW3Qzx2M2n
D5rS/8D46kWD4ma4L/ixpW0hwZDq3mcWwhacuN+eGcIlYFRbTDiDLUjhaZRO
MSHoGLPdOO5GK64fkd7MNKbrLdOKAvgM9kSZp7rNJ8jUDRu/3J5B4sGGti3U
V364+Wk5MTCMXMlzpE58oMdO38pA6m6rWEcdZJLp3eLF4MlFsfZCat7MfG2H
QwwWZgTfHEJ9u1/lYpbBoCzX9phsHt2/Me/m0CwGDxbM/HyV+kpBqqbyBgOD
m7n8C9SJIW45gXcY+LtMnHqaOqirbVBWxGBN4Zt8ETWv+Z+M6TUMVI+hu4na
6KHq5+daBicstOI2UOul5jnkNzCYZp3wczU121mk3tzKgBOual1G/U0xZFNC
BwOl8cZb+tSfs9qk27sY6KwdzplB/Tb2We88wuCoQfi5ydTVa45fff6dwdiP
146Popbr7+5J6qXnkWzWHE5dMsi381YzaL1TEqZBXdDCvWL6i4FIv7NbbUTz
P2J3Dw4yKKhUBnVT/wfjmBUO
        "]]},
      Annotation[#, "Charting`Private`Tag$7088#1"]& ]}, {}, {}}, {{{}, {}, 
     TagBox[
      {RGBColor[0.368417, 0.506779, 0.709798], AbsoluteThickness[1.6], 
       Opacity[1.], LineBox[CompressedData["
1:eJwV1Xk81OkfAPBpTKjkGkcnKmfIEaHwcVc/iqQo2hyFpehWrXNWubOl+lWk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        "]]},
      Annotation[#, "Charting`Private`Tag$7134#1"]& ]}, {}, {}}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{None, None},
  AxesOrigin->{0, 0.9737498477538145},
  DisplayFunction->Identity,
  Frame->{{False, False}, {False, False}},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, 
     Charting`ScaledFrameTicks[{Identity, Identity}]}, {Automatic, 
     Charting`ScaledFrameTicks[{Identity, Identity}]}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImagePadding->All,
  Method->{
   "DefaultBoundaryStyle" -> Automatic, "DefaultMeshStyle" -> 
    AbsolutePointSize[6], "ScalingFunctions" -> None, 
    "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& )}},
  PlotRange->All,
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.05], 
     Scaled[0.05]}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellLabel->"Out[71]=",ExpressionUUID->"0d5275b3-1cf5-4009-92dc-d2f9892064df"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"plb", "=", 
   RowBox[{"Plot", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"fcb", "[", "x", "]"}], "/.", "solveeqs"}], ",", 
     RowBox[{"{", 
      RowBox[{"x", ",", "xs", ",", "xf"}], "}"}], ",", 
     RowBox[{"PlotRange", "->", "All"}]}], "]"}]}], ";", 
  RowBox[{"plh", "=", 
   RowBox[{"Plot", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"fch", "[", 
       RowBox[{
        RowBox[{"2", "xf"}], "-", "x"}], "]"}], "/.", "solveeqs"}], ",", 
     RowBox[{"{", 
      RowBox[{"x", ",", "xf", ",", 
       RowBox[{
        RowBox[{"2", "xf"}], "-", "xs"}]}], "}"}]}], "]"}]}], ";", 
  RowBox[{"Show", "[", 
   RowBox[{"plb", ",", "plh", ",", 
    RowBox[{"PlotRange", "\[Rule]", "All"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.719072627497942*^9, 3.71907262749853*^9}, {
  3.7190726996874657`*^9, 3.7190726996879797`*^9}, {3.74034577251998*^9, 
  3.740345772520906*^9}, {3.743165548542553*^9, 3.743165581786091*^9}, {
  3.744832093172743*^9, 3.744832099876129*^9}},
 CellLabel->"In[72]:=",ExpressionUUID->"11946282-0b2d-4f89-a8fb-124cada08965"],

Cell[BoxData[
 GraphicsBox[{{{{}, {}, 
     TagBox[
      {RGBColor[0.368417, 0.506779, 0.709798], AbsoluteThickness[1.6], 
       Opacity[1.], LineBox[CompressedData["
1:eJwVzXs8lQccx3GXU2EppVrNmOtyOYrXOlQuX2nFUCRG5eTQECKXowspyl2W
NgqLHRLSWSVxKEmU5HRKrmfCQ6yl2Xqe52UOCnv2x+/1e73/+H1+Ov5H3QMU
5OTk9jLz/14/y2n29nfDjugXZwIWkwhcPhtiN+aO+J38CdclJMr0G9UNAz1x
51nvMUslEl+77gyQBe9HiLHowbwyiZXuJizxZn+MevXyolRJqJVblQfbHYHu
WqVexVUkUgxvHutafwLviyIj2NoktgUHHUzTSMHHeq72Gw6J+eROreSoFPT8
UnHxJwsSDSU2ROKzFOQJBr3tLUlsHlDnxR1PBTf9LPXrZhJmrk1+4V1p0Di2
PWmvFQltzroAj8xMZLwlJIV2JM4k/MHJjs/GwxWnJp85keC6XLb2+TsXj9xz
dFq4JKbXSxptVQSwGpYu5ceTML550WsP6xret7YlLMoncb/nzDVeSCW2RI0l
z1cz/6ttsjbxb+FTxoLfXDsJlfyVuQoxd2AREHFtZoSEsL+cMNGrga6Z7ca3
UyS+lekft7wqQoSrQ5SRMoXMMYvgbfvu4WfBc6dWDQptQrMK05EGnLzEeWHE
prBF5jy63+chmjTCTgdZUWArn7ZuWfwI6l7kmIYzBUtWu6mTYzNqBm5+tmwf
hYIgnktHaQtKrIfNTwRR+Pz8kvGp2cfQiXjIneZTWF6kK1y2tRWXtjr3L06k
4Ls27YpBzlNcTeKnZGdRME7wqzbta4Nf5sSMOI+Ci1uybBOnHQqjPxbFl1JI
G6mvHzgvRtPQEc/kWxTA8y+JkTyH3YxoOryewm4HzzpVoxcozArZLm6hINVo
mLwU9hLWMcXEVxIKjdJ8r2HPDnD7cySyHgoNfbFivsIrEFmjzjYEheOS3M7E
q6+QmNheWvAnhYMyz4hl7p3Yn0nZ+pIUOhO1doXOdeKu8EpU1TQFlqLOA7vC
LphcMJBw5Gj417W15Dp1Q/DmSoKGEo34Hyq5hya6ETy0TtduOQ2DyBwL+cwe
mLJFq5auoTFTpVemZdmLqYz+yG80aWSMT1Tc7etFg/LCglCPhoPnAfv25D4U
TIfZnzKm0SxSPOptKEXsfTq93IxGe+zd/tqnUkhuO0+nWtCYj1QZzOH/jrCg
Dt86axoffAui/lrdD63ebSoe9jSWnn1Z9OhxP/SqqsO3OtKoZamqHI54jY3q
jVLpLhqap5OUUtUGcHyP40bSncZtk+JCg8YBrGa9qXHxpiHfIXtizRuEpCd6
zpBLg+j+3lR/YRA7DJ3kxH40xlUPmGTeGEIK1/EfYSBzb5PfEOJC4H2nZ+G6
UBoVGnErtrgSsI+MX2PKWDDjE7jEnUC0+YYsO8bZNdpqpV4ERszZ0UGMI0wr
Dg36E5AbL9apYWymKVJxO0kgtrJKye0I0//U7c0pIyD64CSfFMb0+2t/U7xO
4HCoFvsyY0FdnkLnDQJjD855VDLO5vsIw6sIFMywijoYR0yMLpQ3EDD/blxd
M5zpD9BlX3QR0J/nZ9YwNrzX/fFdD4G3E8kX2hhr59W6iaQEmifZF18zVvOI
nd07RIBz0DZL/igNUiy/O2ucwLmZmMO7GL+7PlpyYILAInXs4zEeTn0iM/pA
YJgncIhm3LE9vbh1ksDaMrZmPuM2ndCpHBmBdD1vlpBx04KL86FZAnEjX443
Mq4b3CAwnyPQqRsnfsX49n21fxcWCPgbR98YY/wf4KWiqw==
        "]]},
      Annotation[#, "Charting`Private`Tag$7179#1"]& ]}, {}, {}}, {{{}, {}, 
     TagBox[
      {RGBColor[0.368417, 0.506779, 0.709798], AbsoluteThickness[1.6], 
       Opacity[1.], LineBox[CompressedData["
1:eJwV03k01VsbB/BjplzJeLPqkiSF0oB08UUpvZGj9EaoI03XmEopGZJQpq6G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        "]]},
      Annotation[#, "Charting`Private`Tag$7225#1"]& ]}, {}, {}}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{None, None},
  AxesOrigin->{0, 1.0015616409720718`},
  DisplayFunction->Identity,
  Frame->{{False, False}, {False, False}},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, 
     Charting`ScaledFrameTicks[{Identity, Identity}]}, {Automatic, 
     Charting`ScaledFrameTicks[{Identity, Identity}]}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImagePadding->All,
  Method->{
   "DefaultBoundaryStyle" -> Automatic, "DefaultMeshStyle" -> 
    AbsolutePointSize[6], "ScalingFunctions" -> None, 
    "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& )}},
  PlotRange->All,
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.05], 
     Scaled[0.05]}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellLabel->"Out[72]=",ExpressionUUID->"3670b52d-3901-4c7e-83e9-ad866ea961f8"]
}, Open  ]]
},
AutoGeneratedPackage->None,
WindowToolbars->"EditBar",
WindowSize->{1993, 1388},
WindowMargins->{{Automatic, 100}, {0, Automatic}},
Magnification:>1.5 Inherited,
FrontEndVersion->"11.3 for Linux x86 (64-bit) (March 6, 2018)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[558, 20, 191, 4, 47, "Input",ExpressionUUID->"5caaa585-f6b5-4eac-a92d-acee469476e9"],
Cell[752, 26, 176, 3, 47, "Input",ExpressionUUID->"91832512-4fba-441e-85ea-63e3fb80ee14"],
Cell[CellGroupData[{
Cell[953, 33, 407, 9, 47, "Input",ExpressionUUID->"eb1c926e-f77a-4ef2-9ad1-efc4d4f7aedb"],
Cell[1363, 44, 109, 1, 53, "Output",ExpressionUUID->"1580ea91-00a6-4e62-9b29-46bcbfeded95"]
}, Open  ]],
Cell[1487, 48, 178, 3, 47, "Input",ExpressionUUID->"415b95af-5b1c-462d-902b-19a2e39e7a49"],
Cell[1668, 53, 153, 3, 47, "Input",ExpressionUUID->"c5c94132-4096-4ce2-96a3-e47101c6a0d4"],
Cell[1824, 58, 210, 5, 47, "Input",ExpressionUUID->"72b06248-4e6f-494d-ada8-82bb04bc8787"],
Cell[2037, 65, 392, 8, 47, "Input",ExpressionUUID->"1b5347fe-54bf-4f02-8a88-44f7967edca0"],
Cell[2432, 75, 305, 7, 47, "Input",ExpressionUUID->"d7b3b097-b423-42db-845e-e086f19a13c7"],
Cell[CellGroupData[{
Cell[2762, 86, 3289, 95, 252, "Input",ExpressionUUID->"310dee15-d87f-4f3d-81c4-be5a564289ab"],
Cell[6054, 183, 725, 13, 88, "Output",ExpressionUUID->"a8781071-00da-48a3-9695-8c7acd57c4d4"]
}, Open  ]],
Cell[6794, 199, 308, 7, 47, "Input",ExpressionUUID->"c81d4dca-3151-46d0-8547-eb253186f5ea"],
Cell[7105, 208, 201, 5, 47, "Input",ExpressionUUID->"1fe0e215-2e37-441c-9555-e315368045d7"],
Cell[CellGroupData[{
Cell[7331, 217, 11435, 262, 966, "Input",ExpressionUUID->"8f046b9d-ebee-4365-a047-e34d720c1421"],
Cell[18769, 481, 155, 1, 53, "Output",ExpressionUUID->"7f6fcab3-4e68-4f6b-959b-2c1dc651b359"]
}, Open  ]],
Cell[18939, 485, 430, 12, 47, "Input",ExpressionUUID->"ae4ca167-b9b5-4f92-8cfa-a4656c306766"],
Cell[CellGroupData[{
Cell[19394, 501, 1092, 28, 116, "Input",ExpressionUUID->"ecffeda9-f9c0-4424-8813-efe88d6c5743"],
Cell[20489, 531, 8257, 155, 350, "Output",ExpressionUUID->"2758d9a9-9ca1-4e3d-8f9e-21522314e54b"]
}, Open  ]],
Cell[CellGroupData[{
Cell[28783, 691, 1092, 28, 116, "Input",ExpressionUUID->"fe77283b-a456-4e4b-83ca-cba946ade7dd"],
Cell[29878, 721, 6986, 134, 338, "Output",ExpressionUUID->"ed81a182-080d-43f0-99ee-ab65a91eb46a"]
}, Open  ]],
Cell[CellGroupData[{
Cell[36901, 860, 831, 24, 116, "Input",ExpressionUUID->"fd77389e-e57b-4a28-b8b2-50723192f1a6"],
Cell[37735, 886, 8261, 155, 350, "Output",ExpressionUUID->"1c1cb37a-588e-47c2-90f1-8c4a664c8144"]
}, Open  ]],
Cell[CellGroupData[{
Cell[46033, 1046, 1041, 27, 116, "Input",ExpressionUUID->"dad462ab-f792-4a53-953d-fbb73aa19e34"],
Cell[47077, 1075, 6799, 131, 350, "Output",ExpressionUUID->"2036b7d1-22b1-4f46-a63d-01c105fbcf96"]
}, Open  ]],
Cell[CellGroupData[{
Cell[53913, 1211, 1043, 27, 116, "Input",ExpressionUUID->"709cd22f-d0db-4212-9ccd-9716ebb9bba4"],
Cell[54959, 1240, 8114, 152, 350, "Output",ExpressionUUID->"36b95803-6482-49c5-a847-103179c5bab7"]
}, Open  ]],
Cell[CellGroupData[{
Cell[63110, 1397, 1143, 29, 116, "Input",ExpressionUUID->"1b780b01-6f73-420c-ba5b-3dff174aee98"],
Cell[64256, 1428, 8226, 154, 339, "Output",ExpressionUUID->"51897fb8-4800-4925-91f5-90171740ba3b"]
}, Open  ]],
Cell[CellGroupData[{
Cell[72519, 1587, 1142, 29, 116, "Input",ExpressionUUID->"0f373694-65ad-435e-845c-b1a61300f793"],
Cell[73664, 1618, 6628, 128, 338, "Output",ExpressionUUID->"0d5275b3-1cf5-4009-92dc-d2f9892064df"]
}, Open  ]],
Cell[CellGroupData[{
Cell[80329, 1751, 1092, 28, 116, "Input",ExpressionUUID->"11946282-0b2d-4f89-a8fb-124cada08965"],
Cell[81424, 1781, 6434, 125, 350, "Output",ExpressionUUID->"3670b52d-3901-4c7e-83e9-ad866ea961f8"]
}, Open  ]]
}
]
*)


